Super Mario in the Pernicious Kingdoms: Classifying glitches in old games

In a case study spanning four classic Super Mario games and the analysis of 237 known glitches within them, we classify a variety of weaknesses that are exploited by speedrunners to enable them to beat games quickly and in surprising ways. Using the Seven Pernicious Kingdoms software defect taxonomy and the Common Weakness Enumeration, we categorize the glitches by the weaknesses that enable them. We identify 7 new weaknesses that appear specific to games and which are not covered by current software weakness taxonomies.

==> data/scripts/analysis.py <==
#! /usr/bin/env python3

import csv
from collections import Counter

datafile='out/normalized.csv'
games=['SMB1', 'SMB3', 'SMW', 'SM64']

glitch_counts = Counter()
mapping_counts = Counter()

game_glitch_mappings = {}
for game in games:
    game_glitch_mappings[game] = Counter()

with open(datafile) as f:
    reader = csv.DictReader(f)
    for row in reader:
        game = row['Game']
        mapping = row['Mapping']
        glitch_counts[game] += 1
        mapping_counts[mapping] += 1
        game_glitch_mappings[game][mapping] += 1

total = 0
with open('out/glitch-counts.tex', 'w') as f:
    f.write("\\begin{tabular}{lrr}\n")
    f.write("  \\toprule\n")
    f.write("  Game & Glitches & Mappings \\\\\n")
    f.write("  \\midrule\n")
    for game in games:
        count = glitch_counts[game]
        f.write('  \\acl{%s} & %d & %d \\\\\n' %
                (game,
                 count,
                 len(game_glitch_mappings[game])))
        total += count
    f.write('  \\midrule\n')
    f.write(f"  Total & {total} & {len(mapping_counts)} \\\\\n") 
    f.write('  \\bottomrule\n')
    f.write('\\end{tabular}\n')

with open('out/glitch-total.tex', 'w') as f:
    f.write(f"{total}")

seven_pk_mapping = {
    "7PK1: Input Validation and Representation": [
        "CWE-20: Improper Input Validation",
        "CWE-120: Buffer Copy without Checking Size of Input",
        "CWE-125: Out-of-bounds Read",
        "CWE-190: Integer Overflow or Wraparound",
        "CWE-191: Integer Underflow (Wrap or Wraparound)",
        "CWE-192: Integer Coercion Error",
        "CWE-193: Off-by-one Error",
        "CWE-788: Access of Memory Location After End of Buffer",
        "CWE-839: Numeric Range Comparison Without Minimum Check",
        "NEW: Entity Limit",
    ],
    "7PK2: API Abuse": [
        "CWE-252: Unchecked Return Value",
    ],
    "7PK4: Time and State": [
        "CWE-367: Time-of-check Time-of-use (TOCTOU) Race Condition",
        "CWE-372: Incomplete Internal State Distinction",
        "CWE-456: Missing Initialization of a Variable",
        "CWE-459: Incomplete Cleanup",
        "CWE-665: Improper Initialization",
        "CWE-696: Incorrect Behavior Order",
        "CWE-820: Missing Synchronization",
        "CWE-821: Incorrect Synchronization",
        "CWE-833: Deadlock",
        "CWE-908: Use of Uninitialized Resource",
        "NEW: Failure to Appropriately Recheck Condition",
        "NEW: State Exit Too Early",
    ],
    "7PK5: Errors": [
        "CWE-703: Improper Check or Handling of Exceptional Conditions",
        "NEW: Correct But Surprising Behavior",
        "NEW: Improper Correction of Illegal State",
    ],
    "7PK6: Code Quality": [
        "CWE-475: Undefined Behavior for Input to API",
        "CWE-835: Loop with Unreachable Exit Condition",
        "CWE-837: Improper Enforcement of a Single, Unique Action",
        "CWE-1023: Incomplete Comparison with Missing Factors",
        "NEW: Incorrectly Shared Behavior",
    ],
    "7PK*: Environment": [
        "NEW: Bad Boundary Definition",
    ],
}
with open('out/codes-counts.tex', 'w') as f:
    grand_total=0
    for game in games:
        count = glitch_counts[game]
        grand_total += count

    f.write('\\begin{tabular}{ll')
    f.write('r@{}r'*len(games))
    f.write('r@{}r}\n')
    f.write('  \\toprule\n')
    f.write('  & Glitch & ')
    for game in games:
        f.write('\\multicolumn{2}{c}{\\ac{%s}} & ' % game)
    f.write('\\multicolumn{2}{c}{Total} \\\\\n')
    f.write('  \\midrule\n')
    for category in seven_pk_mapping.keys():
        glitches = seven_pk_mapping[category]
        category = category.split(':')[0]
        for glitch in glitches:
            f.write(f"  {category} & {glitch} ")
            for game in games:
                n = game_glitch_mappings[game][glitch]
                f.write(f"& {n} ")
                if (n == 0):
                    f.write("& ")
                else:
                    percent="{p:.0f}".format(p=n*100.0/glitch_counts[game])
                    f.write("& {\\scriptsize ("+percent+"\\%)} ")
            f.write(f"& {mapping_counts[glitch]} ")
            percent="{p:.0f}".format(p=mapping_counts[glitch]*100.0/grand_total)
            f.write("& {\\scriptsize ("+percent+"\\%)} ")
            f.write('\\\\\n')
        # 7PK Total
        f.write('%\\addlinespace\n')
        f.write('  \\multicolumn{2}{l}{\\emph{'+category+' Total}} & ')
        sum_total = 0
        for game in games:
            total = 0
            for glitch in glitches:
                total += game_glitch_mappings[game][glitch]
                percent="{p:.0f}".format(p=total*100.0/glitch_counts[game])
            f.write(f' {total} &')
            if total > 0:
                f.write(' {\\scriptsize ('+percent+'\\%)} &')
            else:
                f.write(' &')
            sum_total += total
        percent="{p:.0f}".format(p=sum_total*100.0/grand_total)
        f.write(f' {sum_total} &')
        f.write(' {\\scriptsize ('+percent+'\\%)} \\\\\n')
        
        f.write('\\midrule\n')
    f.write('  \\multicolumn{2}{l}{\\emph{Grand total glitch count}} ')
    for game in games:
        count = glitch_counts[game]
        f.write("& \\multicolumn{2}{c}{"+f"{count}"+"} ")
    f.write("& \\multicolumn{2}{c}{"+f"{grand_total}"+"} \\\\\n")
    f.write('  \\bottomrule\n')
    f.write("\\end{tabular}\n")
    
with open('out/codes-total.tex', 'w') as f:
    f.write(f"{len(mapping_counts)}")

with open('out/new-codes-total.tex', 'w') as f:
    count = 0
    for kingdom in seven_pk_mapping.values():
        for category in kingdom:
            if category.startswith('NEW:'):
                count += 1
    f.write(f"{count}")


==> data/scripts/normalize.py <==
#! /usr/bin/env python3
import csv

fields=['Game','Glitch','Description','Mapping','Notes']
normalizations='data/code-normalization.csv'
data='data/data.csv'
output='out/normalized.csv'

updates={}
with open(normalizations) as infile:
    reader = csv.DictReader(infile)
    for row in reader:
        from_str=row['original'].strip()
        to_str=row['normalized'].strip()
        updates[from_str.lower()] = to_str

with open(output, 'w') as outfile:
    writer = csv.DictWriter(outfile, fieldnames=fields)
    writer.writeheader()
    with open(data) as datafile:
        reader = csv.DictReader(datafile)
        for row in reader:
            for field in fields:
                row[field] = row[field].strip()
            if row['Mapping'].lower() in updates:
                row['Mapping'] = updates[row['Mapping'].lower()]
            writer.writerow(row) 



